Exact Quotients of Fresnel-Kummer Surfaces and Certified Biaxial Refraction

The Fresnel wave surface governs the propagation of light in a transparent biaxial crystal. It is a special Kummer quartic, and we identify it exactly. Over the complex numbers the wave surface of a crystal is the Kummer surface of the Jacobian of an explicit genus-two curve branched at the signed square roots of the three principal permittivities. This Jacobian is isogenous, by an isogeny with kernel of order four, to a product of two elliptic curves. One elliptic curve carries the three permittivities, and the other carries the optic-axis angle. The physical family is Zariski dense in the locus of genus-two curves with an extra involution, and its automorphism strata are explicit. The identification instantiates a task-aware quotient, which identifies parameters that differ by a nuisance transformation and carries invariant coordinates and explicit strata. For biaxial crystals, two ratios of the permittivities form a complete invariant of the wave surface up to rotation and rescaling, and the four real nodes are given in closed form. At an interface the candidate transmitted waves are the roots of a quartic of exact degree four. Its real-root count, root order, and repeated-root events are decided by exact algebraic predicates, and along the generic single-node encounters of the paper its discriminant vanishes to second order. Floating-point solvers drop forward transmitted modes near the optic axes, and the certified solver does not. On exact equivalence classes, learned models on quotient coordinates are invariant and more accurate than models on raw tensors, while learned root-count predicates fail near the optic axes.

==> anc/README.md <==
# Code for sh-180 and its supplementary materials

Run everything from this directory.

verification/  (cd verification; python3 v1.py, ...)
- v1.py   identities of Section SM2
- v4.py   Igusa-Clebsch invariants in the chart
- v5.py, v6.py   Hessians at all sixteen singular points
- v7.py   symbolic enumeration of automorphism loci (Section SM3)
- v3.py, v3b.py  automorphism counts and the ratio bound (Section SM3)
- v2.py   dihedral invariants and relations (Section SM4)

ml/  (python3 ml/check.py, python3 ml/l1.py, python3 ml/l2data.py, python3 ml/l2b.py)
- l1.json, l2b.json  per-seed results used in the tables
- l2conf.py, l2conf.json  confusion matrices (Table SM2)

solver/  (cd solver; python3 <script>)
- biaxial_experiment.py   E3 sweep, Table 3, Figure 3
- coupling_experiment.py  E1, Figure 2
- e3_diagnostics.py       E3 rational-node sweep, polarization ratio, flux signs, node singular values
- e2_correctness.py       E2 (Section SM7)
- e4_runtime.py           E4 (Section SM8)
- flux_node_predicates.py exact node predicate and algebraic flux identity (Lemma flux)
- b4_mechanism.py         baseline failure mechanisms at delta = 1e-9

make_fig1.py  regenerates paper_fig1.png


==> anc/make_fig1.py <==
import numpy as np, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
fig,ax=plt.subplots(1,3,figsize=(13,4.2))
# (a) chart with theta_OA contours
u=np.linspace(0.02,0.999,400); v=np.linspace(1.001,3,400); U,V=np.meshgrid(u,v)
b=np.arctan(np.sqrt(V*(1-U)/(U*(V-1)))); T=np.degrees(np.minimum(2*b,np.pi-2*b))
cs=ax[0].contour(U,V,T,levels=[10,20,30,45,60,75,85],colors='k',linewidths=.8); ax[0].clabel(cs,fmt='%d°',fontsize=7)
ax[0].plot([1,1],[1,3],'r',lw=2,label='uniaxial $u=1$'); ax[0].plot([0,1],[1,1],'b',lw=2,label='uniaxial $v=1$')
ax[0].plot(1,1,'ko',ms=6,label='isotropic'); ax[0].plot(0.9,1.2,'g*',ms=10,label='study material')
ax[0].set_xlim(0,1.05); ax[0].set_ylim(0.95,3); ax[0].set_xlabel('$u$'); ax[0].set_ylabel('$v$'); ax[0].set_title(r'(a) chart $\Delta$, contours of $\theta_{\rm OA}$'); ax[0].legend(fontsize=7,loc='upper left')
# (b) section k2=0
e1,e2,e3=9/4,5/2,3; t=np.linspace(0,2*np.pi,400)
ax[1].plot(np.sqrt(e2)*np.cos(t),np.sqrt(e2)*np.sin(t),'b',label='circle')
ax[1].plot(np.sqrt(e3)*np.cos(t),np.sqrt(e1)*np.sin(t),'r',label='ellipse')
a=np.sqrt(e3*(e2-e1)/(e3-e1)); c=np.sqrt(e1*(e3-e2)/(e3-e1))
for sx in (1,-1):
    ax[1].plot([-2*sx*a,2*sx*a],[-2*c,2*c],'k--',lw=.8)
ax[1].plot([a,-a,a,-a],[c,c,-c,-c],'ko',label='nodes')
ax[1].set_aspect('equal'); ax[1].set_xlim(-2,2); ax[1].set_ylim(-2,2); ax[1].set_xlabel('$k_1/k_0$'); ax[1].set_ylabel('$k_3/k_0$'); ax[1].set_title('(b) section $k_2=0$, optic axes'); ax[1].legend(fontsize=7)
# (c) real roots of p(s) vs signed tangential offset, rational-node material
E=np.diag([16/5,4,36/5]); R=np.array([[2,-2,1],[2,1,-2],[1,2,2]])/3; W=R@E@R.T
C=W@(np.trace(W)*np.eye(3)-W); dE=np.linalg.det(W); n=np.array([0,0,1.])
kw=R@np.array([6/5,0,8/5]); d=np.array([1,0,0.])
def roots(kp):
    a0=kp@kp; b0=kp@W@kp; b1=n@W@kp; b2=n@W@n; q0=kp@C@kp; q1=n@C@kp; q2=n@C@n
    r=np.roots([b2,2*b1,a0*b2+b0-q2,2*(a0*b1-q1),a0*b0-q0+dE]); return np.sort(r[abs(r.imag)<1e-9].real)
ts=np.linspace(-0.05,0.05,401); P=np.array([roots(np.array([kw[0],kw[1],0])+tt*d)[-2:] for tt in ts])
ax[2].plot(ts,P[:,0],'b',lw=1.5,label='lower root of the pair'); ax[2].plot(ts,P[:,1],'r',lw=1.5,label='upper root of the pair')
ax[2].plot(0,kw[2],'ko',ms=5,label='double root at the node'); ax[2].legend(fontsize=7)
ax[2].set_xlabel(r'tangential offset $\delta$'); ax[2].set_ylabel('real roots $s$ of $p$'); ax[2].set_title('(c) root pair collides at the node')
plt.tight_layout(); plt.savefig('paper_fig1.png',dpi=200)
for f,title in [('quotient_coupling','Figure 2'),('optic_axis_robustness','Figure 3')]:
    plt.figure(figsize=(12,3.6)); plt.text(.5,.55,f'PLACEHOLDER for {f}.png',ha='center',fontsize=18); plt.text(.5,.35,'replace with the original figure',ha='center',fontsize=12); plt.axis('off'); plt.savefig(f'{f}.png',dpi=100)


==> anc/ml/check.py <==
import numpy as np, sys; sys.path.insert(0,'ml'); from common import *
import mpmath as mp; mp.mp.dps=60
rng=np.random.default_rng(0); bad=0
for t in range(300):
    u,v=sample_uv(rng,1); W=world(u[0],v[0],rng.uniform(1,4),haar_rot(rng))
    kp=rng.normal(size=2)*1.5
    c=quartic_exact(W,kp); n,D=nreal(c)
    r=mp.polyroots([mp.mpf(x.numerator)/x.denominator for x in c],maxsteps=200,extraprec=200)
    m=sum(1 for z in r if abs(mp.im(z))<mp.mpf(10)**-40)
    bad+= (m!=n)
print("mismatch",bad)


==> anc/ml/common.py <==
import numpy as np
from fractions import Fraction as Fr
def haar_rot(rng):
    q,r=np.linalg.qr(rng.normal(size=(3,3))); q=q*np.sign(np.diag(r))
    if np.linalg.det(q)<0: q[:,0]*=-1
    return q
def theta_oa(u,v):
    b=np.arctan(np.sqrt(v*(1-u)/(u*(v-1))))
    return np.degrees(np.minimum(2*b,np.pi-2*b))
def sample_uv(rng,n):
    return rng.uniform(0.5,0.98,n), rng.uniform(1.02,2.0,n)
def world(u,v,rho,R):
    return rho*R@np.diag([u,1.0,v])@R.T
def upper(W): return W[np.triu_indices(3)]
# exact interface quartic, n=e3, k0=1
def quartic_exact(W,kpar):
    E=[[Fr(float(W[i,j])) for j in range(3)] for i in range(3)]
    # symmetrize exactly
    E=[[ (E[i][j]+E[j][i])/2 for j in range(3)] for i in range(3)]
    tr=E[0][0]+E[1][1]+E[2][2]
    C=[[sum(E[i][k]*((tr if k==j else 0)-E[k][j]) for k in range(3)) for j in range(3)] for i in range(3)]
    # det E
    d=(E[0][0]*(E[1][1]*E[2][2]-E[1][2]*E[2][1])-E[0][1]*(E[1][0]*E[2][2]-E[1][2]*E[2][0])+E[0][2]*(E[1][0]*E[2][1]-E[1][1]*E[2][0]))
    k=[Fr(float(kpar[0])),Fr(float(kpar[1])),Fr(0)]; n=[0,0,1]
    qf=lambda M,x,y: sum(x[i]*M[i][j]*y[j] for i in range(3) for j in range(3))
    a0=sum(x*x for x in k); b0=qf(E,k,k); b1=qf(E,n,k); b2=E[2][2]
    q0=qf(C,k,k); q1=qf(C,n,k); q2=C[2][2]
    # a1=0,a2=1
    return [b2, 2*b1, a0*b2+b0-q2, 2*(a0*b1-q1), a0*b0-q0+d]
def disc4(c):
    a,b,cc,d,e=c
    return (256*a**3*e**3-192*a**2*b*d*e**2-128*a**2*cc**2*e**2+144*a**2*cc*d**2*e-27*a**2*d**4
            +144*a*b**2*cc*e**2-6*a*b**2*d**2*e-80*a*b*cc**2*d*e+18*a*b*cc*d**3+16*a*cc**4*e
            -4*a*cc**3*d**2-27*b**4*e**2+18*b**3*cc*d*e-4*b**3*d**3-4*b**2*cc**3*e+b**2*cc**2*d**2)
def nreal(c):
    a,b,cc,d,e=c
    D=disc4(c); P=8*a*cc-3*b*b
    Dq=64*a**3*e-16*a**2*cc**2+16*a*b**2*cc-16*a**2*b*d-3*b**4
    if D<0: return 2,D
    if D>0: return (4 if (P<0 and Dq<0) else 0),D
    return -1,D


==> anc/ml/l1.json <==
[{"seed": 0, "N": 200, "enc": "raw", "rmse_in": 17.814403843870373, "inv_in": 7.757082685829952, "rmse_out": 148.21460570245412, "inv_out": 82.43491366523574}, {"seed": 0, "N": 200, "enc": "raw+aug8", "rmse_in": 15.740506489571647, "inv_in": 2.2185857461510197, "rmse_out": 65.65531366547413, "inv_out": 37.56083879472756}, {"seed": 0, "N": 200, "enc": "quot", "rmse_in": 3.687206196921069, "inv_in": 0.0, "rmse_out": 3.687206196921069, "inv_out": 0.0}, {"seed": 0, "N": 2000, "enc": "raw", "rmse_in": 15.752209772859102, "inv_in": 2.4906337784787036, "rmse_out": 38.15762371597412, "inv_out": 23.489574151822755}, {"seed": 0, "N": 2000, "enc": "raw+aug8", "rmse_in": 11.945705402182638, "inv_in": 6.267217949694953, "rmse_out": 85.76910745612588, "inv_out": 54.736761937064436}, {"seed": 0, "N": 2000, "enc": "quot", "rmse_in": 1.3801808877066803, "inv_in": 0.0, "rmse_out": 1.3801808877066803, "inv_out": 0.0}, {"seed": 0, "N": 20000, "enc": "raw", "rmse_in": 11.454588749401463, "inv_in": 6.1945541753447815, "rmse_out": 45.26340821537535, "inv_out": 33.91340181084822}, {"seed": 0, "N": 20000, "enc": "quot", "rmse_in": 0.5088017955213096, "inv_in": 0.0, "rmse_out": 0.5088017955213096, "inv_out": 0.0}, {"seed": 1, "N": 200, "enc": "raw", "rmse_in": 24.053608817249792, "inv_in": 15.37696703891354, "rmse_out": 246.97491604121825, "inv_out": 129.1083342728067}, {"seed": 1, "N": 200, "enc": "raw+aug8", "rmse_in": 15.37057197338731, "inv_in": 2.588876356927054, "rmse_out": 53.82691066660358, "inv_out": 29.9715479615996}, {"seed": 1, "N": 200, "enc": "quot", "rmse_in": 5.944044621654698, "inv_in": 0.0, "rmse_out": 5.944044621654698, "inv_out": 0.0}, {"seed": 1, "N": 2000, "enc": "raw", "rmse_in": 15.416473420283086, "inv_in": 2.834712870344525, "rmse_out": 50.12448974543842, "inv_out": 30.133374020267752}, {"seed": 1, "N": 2000, "enc": "raw+aug8", "rmse_in": 12.287285005570945, "inv_in": 6.067612135066856, "rmse_out": 81.85055384593923, "inv_out": 55.3672017684035}, {"seed": 1, "N": 2000, "enc": "quot", "rmse_in": 1.3662104450984263, "inv_in": 0.0, "rmse_out": 1.3662104450984263, "inv_out": 0.0}, {"seed": 1, "N": 20000, "enc": "raw", "rmse_in": 9.703053718552951, "inv_in": 6.134107145564423, "rmse_out": 44.851915875911885, "inv_out": 30.48871883057015}, {"seed": 1, "N": 20000, "enc": "quot", "rmse_in": 0.44928873965746907, "inv_in": 0.0, "rmse_out": 0.44928873965746907, "inv_out": 0.0}, {"seed": 2, "N": 200, "enc": "raw", "rmse_in": 18.089503258736276, "inv_in": 7.215328046153929, "rmse_out": 117.1959510970799, "inv_out": 61.79474785868799}, {"seed": 2, "N": 200, "enc": "raw+aug8", "rmse_in": 16.21512411420029, "inv_in": 3.151482199304688, "rmse_out": 67.26725543269919, "inv_out": 36.68487011557692}, {"seed": 2, "N": 200, "enc": "quot", "rmse_in": 4.413765374928998, "inv_in": 0.0, "rmse_out": 4.413765374928998, "inv_out": 0.0}, {"seed": 2, "N": 2000, "enc": "raw", "rmse_in": 16.114151547136252, "inv_in": 3.2156102593154694, "rmse_out": 59.071454449541946, "inv_out": 35.454983139285424}, {"seed": 2, "N": 2000, "enc": "raw+aug8", "rmse_in": 11.312155261936379, "inv_in": 6.239355134329538, "rmse_out": 32.43085612239065, "inv_out": 25.20011420603712}, {"seed": 2, "N": 2000, "enc": "quot", "rmse_in": 1.390740118200697, "inv_in": 0.0, "rmse_out": 1.390740118200697, "inv_out": 0.0}, {"seed": 2, "N": 20000, "enc": "raw", "rmse_in": 10.236085072338396, "inv_in": 5.828151691010686, "rmse_out": 34.20313436152112, "inv_out": 27.172446588373692}, {"seed": 2, "N": 20000, "enc": "quot", "rmse_in": 0.5005252191462545, "inv_in": 0.0, "rmse_out": 0.5005252191462545, "inv_out": 0.0}]

==> anc/ml/l1.py <==
import numpy as np, sys, json; sys.path.insert(0,'ml'); from common import *
from sklearn.neural_network import MLPRegressor
from sklearn.preprocessing import StandardScaler
from sklearn.pipeline import make_pipeline
def reps(u,v,rng,k,rho_lo,rho_hi):
    X=[];Q=[];y=[];g=[]
    for i in range(len(u)):
        for _ in range(k):
            rho=np.exp(rng.uniform(np.log(rho_lo),np.log(rho_hi)))
            X.append(upper(world(u[i],v[i],rho,haar_rot(rng)))); Q.append([u[i],v[i]]); y.append(theta_oa(u[i],v[i])); g.append(i)
    return np.array(X),np.array(Q),np.array(y),np.array(g)
def model(seed): return make_pipeline(StandardScaler(),MLPRegressor(hidden_layer_sizes=(64,64),max_iter=1000,early_stopping=True,random_state=seed,n_iter_no_change=20))
out=[]
for seed in range(3):
    rng=np.random.default_rng(100+seed)
    ut,vt=sample_uv(rng,500)
    Xin,Qin,yin,gin=reps(ut,vt,rng,16,1,4)
    Xout,Qout,yout,gout=reps(ut,vt,rng,16,4,16)
    for N in [200,2000,20000]:
        u,v=sample_uv(rng,N)
        for enc,k in [('raw',1),('raw+aug8',8),('quot',1)]:
            if enc=='raw+aug8' and N==20000: continue
            X,Q,y,_=reps(u,v,rng,k,1,4)
            m=model(seed).fit(Q if enc=='quot' else X,y)
            res={'seed':seed,'N':N,'enc':enc}
            for tag,(Xt,Qt,yt,gt) in {'in':(Xin,Qin,yin,gin),'out':(Xout,Qout,yout,gout)}.items():
                p=m.predict(Qt if enc=='quot' else Xt)
                res['rmse_'+tag]=float(np.sqrt(np.mean((p-yt)**2)))
                res['inv_'+tag]=float(np.mean([np.std(p[gt==i]) for i in range(500)]))
            out.append(res); print(res,flush=True)
json.dump(out,open('ml/l1.json','w'))


==> anc/ml/l2b.json <==
{"mlp_raw": {"uniform": [0.0607742239262772, 0.006061908673089721], "near[0e+00,1e-12)": [0.03611650485436893, 0.005636644933871133], "near[1e-12,1e-08)": [0.044075501531771914, 0.005811321445988403], "near[1e-08,1e-04)": [0.07232905982905984, 0.0028226164131672908], "near[1e-04,inf)": [0.11720535422788116, 0.004886264951712625], "near,label!=4": [0.8782664117272149, 0.025237718130303784], "near": [0.05818217861036773, 0.004243201133074351], "all": [0.05946666666666667, 0.0036745370078721798]}, "mlp_quot": {"uniform": [0.011872330407291562, 0.0011245588065314964], "near[0e+00,1e-12)": [0.025242718446601944, 0.0005492091504361522], "near[1e-12,1e-08)": [0.03142603024014231, 0.0010551515220902571], "near[1e-08,1e-04)": [0.05405982905982906, 0.00030218238512245515], "near[1e-04,inf)": [0.056154097290238326, 0.0032319604755506573], "near,label!=4": [0.7329509241555131, 0.013992669471064475], "near": [0.03934978689662008, 0.0005306894771272026], "all": [0.02573333333333333, 0.0007728015412913093]}, "gbt_raw": {"uniform": [0.10590925907241112, 0.00048271954038971415], "near[0e+00,1e-12)": [0.03521035598705502, 0.0009687138865434159], "near[1e-12,1e-08)": [0.04595315742662318, 0.0], "near[1e-08,1e-04)": [0.07660256410256411, 0.0011407134884648862], "near[1e-04,inf)": [0.1256937642833823, 0.005141369816527467], "near,label!=4": [0.8980242192479286, 0.006309429532575983], "near": [0.06075924273961741, 0.0004505957543524584], "all": [0.08313333333333334, 0.0004515405728048035]}, "gbt_quot": {"uniform": [0.020145965761948003, 0.0008127700516997672], "near[0e+00,1e-12)": [0.027572815533980582, 0.0008389308347453546], "near[1e-12,1e-08)": [0.031722502223539874, 0.0006404526829141068], "near[1e-08,1e-04)": [0.058119658119658114, 0.0007994994416183638], "near[1e-04,inf)": [0.07215148547175972, 0.0009234172787287564], "near,label!=4": [0.7788400254939453, 0.004506735380411405], "near": [0.04291802953711963, 0.000420521428002703], "all": [0.03163333333333333, 0.000614184192422943]}}

==> anc/ml/l2b.py <==
import numpy as np, json, warnings; warnings.filterwarnings('ignore')
from sklearn.neural_network import MLPClassifier
from sklearn.ensemble import HistGradientBoostingClassifier
from sklearn.preprocessing import StandardScaler
from sklearn.pipeline import make_pipeline
tr=np.load('ml/l2_train.npy'); te=np.load('ml/l2_test.npy')
raw=slice(0,8); quot=slice(8,15)
ytr=tr[:,15].astype(int); yte=te[:,15].astype(int); nd=te[:,16]; near=te[:,17]>0.5
bins=[(0,1e-12),(1e-12,1e-8),(1e-8,1e-4),(1e-4,np.inf)]
masks={'uniform':~near}
for a,b in bins: masks[f'near[{a:.0e},{b:.0e})']=near&(nd>=a)&(nd<b)
masks['near,label!=4']=near&(yte!=4); masks['near']=near
print({k:int(m.sum()) for k,m in masks.items()})
out={}
for mname,mk in [('mlp',lambda s: make_pipeline(StandardScaler(),MLPClassifier(hidden_layer_sizes=(128,128),max_iter=500,early_stopping=True,random_state=s))),
                 ('gbt',lambda s: HistGradientBoostingClassifier(max_iter=500,random_state=s))]:
    for enc,sl in [('raw',raw),('quot',quot)]:
        r={k:[] for k in masks}; r['all']=[]
        for s in range(3):
            p=mk(s).fit(tr[:,sl],ytr).predict(te[:,sl])
            r['all'].append((p!=yte).mean())
            for k,m in masks.items(): r[k].append((p[m]!=yte[m]).mean())
        out[mname+'_'+enc]={k:[float(np.mean(x)),float(np.std(x))] for k,x in r.items()}
        print(mname,enc,{k:(round(100*v[0],1),round(100*v[1],1)) for k,v in out[mname+'_'+enc].items()},flush=True)
json.dump(out,open('ml/l2b.json','w'))


==> anc/ml/l2conf.json <==
{"mlp_raw": [[3151, 77, 29], [133, 1578, 890], [0, 91, 14051]], "mlp_quot": [[3221, 33, 3], [16, 2158, 427], [0, 14, 14128]], "gbt_raw": [[3048, 131, 78], [121, 1297, 1183], [0, 160, 13982]], "gbt_quot": [[3201, 51, 5], [35, 2059, 507], [0, 52, 14090]]}

==> anc/ml/l2conf.py <==
import numpy as np, json, warnings; warnings.filterwarnings('ignore')
from sklearn.neural_network import MLPClassifier
from sklearn.ensemble import HistGradientBoostingClassifier
from sklearn.preprocessing import StandardScaler
from sklearn.pipeline import make_pipeline
from sklearn.metrics import confusion_matrix
tr=np.load('ml/l2_train.npy'); te=np.load('ml/l2_test.npy')
raw=slice(0,8); quot=slice(8,15); ytr=tr[:,15].astype(int); yte=te[:,15].astype(int)
print("train labels",{k:int((ytr==k).sum()) for k in (0,2,4)},"test labels",{k:int((yte==k).sum()) for k in (0,2,4)})
out={}
for mname,mk in [('mlp',lambda s: make_pipeline(StandardScaler(),MLPClassifier(hidden_layer_sizes=(128,128),max_iter=500,early_stopping=True,random_state=s))),
                 ('gbt',lambda s: HistGradientBoostingClassifier(max_iter=500,random_state=s))]:
    for enc,sl in [('raw',raw),('quot',quot)]:
        p=mk(0).fit(tr[:,sl],ytr).predict(te[:,sl]); cm=confusion_matrix(yte,p,labels=[0,2,4])
        out[mname+'_'+enc]=cm.tolist(); print(mname,enc,cm.tolist(),flush=True)
json.dump(out,open('ml/l2conf.json','w'))


==> anc/ml/l2data.py <==
import numpy as np, sys; sys.path.insert(0,'ml'); from common import *
def gen(n,seed):
    rng=np.random.default_rng(seed); rows=[]
    while len(rows)<n:
        u,v=sample_uv(rng,1); u,v=u[0],v[0]; rho=np.exp(rng.uniform(0,np.log(4))); R=haar_rot(rng)
        W=world(u,v,rho,R)
        near=0.0
        if rng.random()<0.5:
            r=2.0*np.sqrt(rng.random()); ph=rng.uniform(0,2*np.pi); kp=np.array([r*np.cos(ph),r*np.sin(ph)])
        else:
            e1,e2,e3=u*rho,rho,v*rho
            ks=np.array([rng.choice([-1,1])*np.sqrt(e3*(e2-e1)/(e3-e1)),0,rng.choice([-1,1])*np.sqrt(e1*(e3-e2)/(e3-e1))])
            kw=R@ks; d=10**rng.uniform(-7,-1); ph=rng.uniform(0,2*np.pi)
            kp=kw[:2]+d*np.array([np.cos(ph),np.sin(ph)]); near=1.0
        c=quartic_exact(W,kp); m,D=nreal(c)
        if m<0: continue
        cn=max(abs(x) for x in c); nd=float(abs(D)/cn**6)
        # task-aware invariant features: rotate about n so kpar -> x-axis, scale out tr/3
        t=np.trace(W)/3; phi=np.arctan2(kp[1],kp[0]); cz,sz=np.cos(-phi),np.sin(-phi)
        Rz=np.array([[cz,-sz,0],[sz,cz,0],[0,0,1]]); Wq=Rz@W@Rz.T/t; kq=np.linalg.norm(kp)/np.sqrt(t)
        rows.append(np.concatenate([upper(W),kp,upper(Wq),[kq],[m,nd,near]]))
    return np.array(rows)
if __name__=="__main__":
    np.save('ml/l2_train.npy',gen(40000,1)); np.save('ml/l2_test.npy',gen(20000,2)); print("done")


==> anc/solver/b4_mechanism.py <==
"""B4: what the baselines return when they undercount, delta = 1e-9, study material."""
import math, random, sys
sys.path.insert(0,'.')
import numpy as np
from biaxial_experiment import float_solver, newton_solver
from fractions import Fraction as Fr
R=[[Fr(2,3),Fr(-2,3),Fr(1,3)],[Fr(2,3),Fr(1,3),Fr(-2,3)],[Fr(1,3),Fr(2,3),Fr(2,3)]]
eps=[Fr(9,4),Fr(5,2),Fr(3)]
E=[[sum(R[i][k]*eps[k]*R[j][k] for k in range(3)) for j in range(3)] for i in range(3)]
tr=sum(eps); C=[[sum(E[i][k]*((tr if k==j else 0)-E[k][j]) for k in range(3)) for j in range(3)] for i in range(3)]
dE=eps[0]*eps[1]*eps[2]
def quartic(kp):
    q=lambda M,x,y: sum(x[i]*M[i][j]*y[j] for i in range(3) for j in range(3)); n=[0,0,1]
    a0=sum(x*x for x in kp); b0=q(E,kp,kp); b1=q(E,n,kp); b2=E[2][2]; q0=q(C,kp,kp); q1=q(C,n,kp); q2=C[2][2]
    return [b2,2*b1,a0*b2+b0-q2,2*(a0*b1-q1),a0*b0-q0+dE]
ks=[float(R[i][0])*1.0+float(R[i][2])*math.sqrt(1.5) for i in range(3)]
Ef=np.array([[float(x) for x in r] for r in E])
def forward(kp,s):
    k=np.array([kp[0],kp[1],s]); M=np.outer(k,k)-k@k*np.eye(3)+Ef; w,V=np.linalg.eigh(M); Ev=V[:,np.argmin(abs(w))]
    return (k[2])-(Ev@k)*Ev[2]>0
rng=random.Random(7); stats={}
for _ in range(200):
    ph=rng.uniform(0,2*math.pi); d=1e-9; kp=[ks[0]+d*math.cos(ph),ks[1]+d*math.sin(ph)]
    cf=[float(x) for x in quartic([Fr(kp[0]),Fr(kp[1]),Fr(0)])]
    exact=np.roots(cf); 
    for name,fn in [('newton',lambda c: newton_solver(c)),('float1e-10',lambda c: float_solver(c,1e-10)),('float1e-8',lambda c: float_solver(c,1e-8))]:
        out=fn(cf); cnt=out[0] if isinstance(out,tuple) else len(out); roots=out[1] if isinstance(out,tuple) else out
        nf=sum(1 for r in roots if forward(kp,r))
        key=(name,cnt,nf); stats[key]=stats.get(key,0)+1
for k in sorted(stats): print(f"{k[0]:11s} returned {k[1]} roots, {k[2]} forward: {stats[k]:3d} cases")


==> anc/solver/biaxial_experiment.py <==
"""
Certified vs floating-point biaxial interface solves near an optic axis.

Setup
-----
Fresnel polynomial of a transparent biaxial dielectric (k0 = 1):
    F(k) = |k|^2 (k.eps k) - (k.C k) + det(eps),   C = eps(tr(eps) I - eps)
Interface with unit normal n, tangential wavevector kpar (kpar . n = 0).
Transmitted modes = real roots s of the quartic p(s) = F(kpar + s n).

Crystal: eps_principal = diag(9/4, 5/2, 3), rotated by the rational
orthogonal matrix R = 1/3 [[2,-2,1],[2,1,-2],[1,2,2]] so the interface
quartic is generic (all coefficients nonzero).

The node (optic-axis wavevector) in the principal frame:
    k* = (sqrt(eps3(eps2-eps1)/(eps3-eps1)), 0, sqrt(eps1(eps3-eps2)/(eps3-eps1)))
       = (sqrt(3/2), 0, 1),  |k*| = sqrt(eps2).
We aim the interface line at R k* and sweep the tangential offset delta.

Ground truth: all inputs are exact rationals (Fraction), so the exact
number of real roots of p is computed by a Sturm sequence and the exact
sign of Disc(p) by a Sylvester resultant. Baselines are compared to this.
"""

from fractions import Fraction as Fr
import math, random, time, csv

# ---------------------------------------------------------------- exact linalg
def mat_mul(A, B):
    return [[sum(A[i][k] * B[k][j] for k in range(3)) for j in range(3)] for i in range(3)]

def mat_T(A):
    return [[A[j][i] for j in range(3)] for i in range(3)]

def mat_vec(A, v):
    return [sum(A[i][k] * v[k] for k in range(3)) for i in range(3)]

def dot(u, v):
    return sum(a * b for a, b in zip(u, v))

def quad_form(A, u, v):  # u^T A v
    return dot(u, mat_vec(A, v))

# ---------------------------------------------------------------- crystal setup
eps_diag = [Fr(9, 4), Fr(5, 2), Fr(3)]
R = [[Fr(2,3), Fr(-2,3), Fr(1,3)],
     [Fr(2,3), Fr(1,3),  Fr(-2,3)],
     [Fr(1,3), Fr(2,3),  Fr(2,3)]]
E_p = [[eps_diag[i] if i == j else Fr(0) for j in range(3)] for i in range(3)]
EPS = mat_mul(mat_mul(R, E_p), mat_T(R))            # rotated permittivity, exact
trE = sum(eps_diag)
Cm  = mat_mul(EPS, [[ (trE if i==j else Fr(0)) - EPS[i][j] for j in range(3)] for i in range(3)])
detE = eps_diag[0] * eps_diag[1] * eps_diag[2]

NORMAL = [Fr(0), Fr(0), Fr(1)]                       # interface normal

def interface_quartic(kpar):
    """Exact coefficients [c4,c3,c2,c1,c0] of p(s)=F(kpar+s n) via Appendix A."""
    a0 = dot(kpar, kpar)
    b0 = quad_form(EPS, kpar, kpar); b1 = quad_form(EPS, NORMAL, kpar); b2 = quad_form(EPS, NORMAL, NORMAL)
    q0 = quad_form(Cm,  kpar, kpar); q1 = quad_form(Cm,  NORMAL, kpar); q2 = quad_form(Cm,  NORMAL, NORMAL)
    return [b2, 2*b1, b0 + a0*b2 - q2, 2*(a0*b1 - q1), a0*b0 - q0 + detE]

def F_direct(k):
    A = dot(k, k); B = quad_form(EPS, k, k); Q = quad_form(Cm, k, k)
    return A*B - Q + detE

def validate_coefficients(trials=200, seed=0):
    rng = random.Random(seed)
    for _ in range(trials):
        kpar = [Fr(rng.randint(-50, 50), rng.randint(1, 20)),
                Fr(rng.randint(-50, 50), rng.randint(1, 20)), Fr(0)]
        s = Fr(rng.randint(-50, 50), rng.randint(1, 20))
        c = interface_quartic(kpar)
        lhs = ((((c[0]*s + c[1])*s + c[2])*s + c[3])*s + c[4])
        rhs = F_direct([kpar[0], kpar[1], s])
        assert lhs == rhs, "coefficient formula mismatch"
    return True

# ---------------------------------------------------------------- exact algebra
def poly_deriv(c):
    n = len(c) - 1
    return [c[i] * (n - i) for i in range(n)]

def poly_eval(c, x):
    r = c[0]
    for a in c[1:]:
        r = r * x + a
    return r

def poly_rem(a, b):
    a = a[:]
    while len(a) >= len(b) and any(x != 0 for x in a):
        if a[0] == 0:
            a.pop(0); continue
        f = a[0] / b[0]
        for i in range(len(b)):
            a[i] -= f * b[i]
        a.pop(0)
    while a and a[0] == 0:
        a.pop(0)
    return a

def sturm_chain(c):
    chain = [c, poly_deriv(c)]
    while len(chain[-1]) > 1:
        r = poly_rem(chain[-2], chain[-1])
        if not r:
            break
        chain.append([-x for x in r])
    return chain

def sign_changes(chain, x):
    signs = []
    for p in chain:
        v = poly_eval(p, x)
        if v != 0:
            signs.append(1 if v > 0 else -1)
    return sum(1 for i in range(len(signs)-1) if signs[i] != signs[i+1])

def count_real_roots(c, lo, hi):
    ch = sturm_chain(c)
    return sign_changes(ch, lo) - sign_changes(ch, hi)

def cauchy_bound(c):
    m = max(abs(x / c[0]) for x in c[1:])
    return Fr(1) + m

def isolate_roots(c, lo, hi, depth=200):
    """Disjoint isolating intervals for the real roots of squarefree c in (lo,hi]."""
    out = []
    stack = [(lo, hi, count_real_roots(c, lo, hi))]
    while stack:
        a, b, n = stack.pop()
        if n == 0:
            continue
        if n == 1:
            out.append((a, b)); continue
        mid = (a + b) / 2
        if poly_eval(c, mid) == 0:  # exact hit: split around it
            out.append((mid, mid))
            nl = count_real_roots(c, a, mid) - 1
        else:
            nl = count_real_roots(c, a, mid)
        stack.append((a, mid, nl))
        stack.append((mid, b, n - nl - (1 if poly_eval(c, mid) == 0 else 0)))
    return sorted(out)

def sylvester_resultant(p, q):
    n, m = len(p) - 1, len(q) - 1
    N = n + m
    M = [[Fr(0)] * N for _ in range(N)]
    for i in range(m):
        for j, a in enumerate(p):
            M[i][i + j] = a
    for i in range(n):
        for j, a in enumerate(q):
            M[m + i][i + j] = a
    det = Fr(1)  # fraction-free-ish Gaussian elimination
    for col in range(N):
        piv = next((r for r in range(col, N) if M[r][col] != 0), None)
        if piv is None:
            return Fr(0)
        if piv != col:
            M[col], M[piv] = M[piv], M[col]; det = -det
        det *= M[col][col]
        inv = M[col][col]
        for r in range(col + 1, N):
            if M[r][col] != 0:
                f = M[r][col] / inv
                for cc in range(col, N):
                    M[r][cc] -= f * M[col][cc]
    return det

def exact_discriminant(c):
    res = sylvester_resultant(c, poly_deriv(c))
    return res / c[0]     # deg 4: Disc = Res(p,p')/lead (sign convention (-1)^{4*3/2}=+1)

# ---------------------------------------------------------------- baselines
import numpy as np

def float_solver(cf, imag_tol):
    """np.roots + imaginary-part tolerance; returns count of real roots and roots."""
    roots = np.roots(cf)
    scale = max(1.0, max(abs(r) for r in roots))
    real = [r.real for r in roots if abs(r.imag) <= imag_tol * scale]
    return len(real), sorted(real)

def newton_solver(cf, nseeds=8, tol=1e-12, dedupe=1e-7, iters=60):
    """Iterative baseline: Newton from grid seeds, dedupe converged roots."""
    p  = np.poly1d(cf)
    dp = p.deriv()
    bound = 1.0 + max(abs(c/cf[0]) for c in cf[1:])
    seeds = np.linspace(-bound, bound, nseeds)
    found = []
    for s in seeds:
        x = s
        for _ in range(iters):
            d = dp(x)
            if d == 0:
                break
            step = p(x) / d
            x -= step
            if abs(step) < tol:
                break
        if abs(p(x)) < 1e-6 * max(1.0, abs(np.polyval(np.abs(cf), abs(x)))):
            if not any(abs(x - y) < dedupe * max(1.0, abs(x)) for y in found):
                found.append(x)
    return len(found), sorted(found)

# ---------------------------------------------------------------- the sweep
def node_target():
    ks = [1.0, 0.0, math.sqrt(1.5)]                       # principal-frame node (k1^2=e3(e2-e1)/(e3-e1)=1, k3^2=e1(e3-e2)/(e3-e1)=3/2)
    Rf = [[float(R[i][j]) for j in range(3)] for i in range(3)]
    kw = [sum(Rf[i][j] * ks[j] for j in range(3)) for i in range(3)]
    return kw                                             # node in world frame

def run_sweep(deltas, ndirs=200, seed=1):
    kw = node_target()
    base = [Fr(kw[0]), Fr(kw[1])]                         # exact binary rationals
    rng = random.Random(seed)
    rows = []
    t_cert = t_flt = 0.0
    for delta in deltas:
        errs = {"float8": 0, "float10": 0, "float12": 0, "newton": 0}
        gaps, discs = [], []
        for _ in range(ndirs):
            phi = rng.uniform(0, 2 * math.pi)
            kpar = [base[0] + Fr(delta * math.cos(phi)),
                    base[1] + Fr(delta * math.sin(phi)), Fr(0)]
            c = interface_quartic(kpar)
            # ---- certified path (exact): disc sign + Sturm count
            t0 = time.perf_counter()
            disc = exact_discriminant(c)
            Bnd = cauchy_bound(c)
            n_exact = count_real_roots(c, -Bnd, Bnd)
            t_cert += time.perf_counter() - t0
            discs.append(disc)
            # ---- float baselines
            cf = [float(x) for x in c]
            t0 = time.perf_counter()
            n8,  r8  = float_solver(cf, 1e-8)
            t_flt += time.perf_counter() - t0
            n10, _ = float_solver(cf, 1e-10)
            n12, _ = float_solver(cf, 1e-12)
            nN,  _ = newton_solver(cf)
            errs["float8"]  += (n8  != n_exact)
            errs["float10"] += (n10 != n_exact)
            errs["float12"] += (n12 != n_exact)
            errs["newton"]  += (nN  != n_exact)
            if n_exact >= 2 and len(r8) >= 2:
                gaps.append(min(abs(r8[i+1]-r8[i]) for i in range(len(r8)-1)))
        rows.append({
            "delta": delta,
            "err_float_tol1e-8":  errs["float8"]  / ndirs,
            "err_float_tol1e-10": errs["float10"] / ndirs,
            "err_float_tol1e-12": errs["float12"] / ndirs,
            "err_newton":         errs["newton"]  / ndirs,
            "median_min_gap": (sorted(gaps)[len(gaps)//2] if gaps else float("nan")),
            "min_abs_disc": float(min(abs(d) for d in discs)),
        })
        print(f"delta={delta:9.1e}  errF(1e-8)={rows[-1]['err_float_tol1e-8']:6.1%}"
              f"  errF(1e-10)={rows[-1]['err_float_tol1e-10']:6.1%}"
              f"  errF(1e-12)={rows[-1]['err_float_tol1e-12']:6.1%}"
              f"  errNewton={rows[-1]['err_newton']:6.1%}"
              f"  min|disc|={rows[-1]['min_abs_disc']:.2e}"
              f"  gap~{rows[-1]['median_min_gap']:.2e}")
    return rows, t_cert, t_flt

if __name__ == "__main__":
    print("validating closed-form interface coefficients against direct F ...")
    validate_coefficients()
    print("OK: p(s) coefficient formulas exactly match F(kpar+sn) on 200 random rational inputs\n")

    # sanity: exact node geometry -- p at the unrotated in-plane configuration
    # has a double root (disc = 0) exactly at t^2 = 3/2; check disc sign flips there.
    deltas = [10.0**(-e) for e in range(1, 16)]
    rows, t_cert, t_flt = run_sweep(deltas, ndirs=200)

    with open("sweep_results.csv", "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        w.writeheader(); w.writerows(rows)
    ncalls = len(deltas) * 200
    print(f"\nper-solve time: certified(exact disc+Sturm) {1e6*t_cert/ncalls:8.1f} us"
          f" | float np.roots {1e6*t_flt/ncalls:8.1f} us"
          f"  (ratio {t_cert/max(t_flt,1e-12):.0f}x)")
    print("wrote sweep_results.csv")


==> anc/solver/coupling_experiment.py <==
"""
Does quotient geometry predict solver difficulty?

A) Stratum-distance sweep: fix u = 9/10, sweep v = 1 + d toward the uniaxial
   stratum. For each material, sample random interface configurations and
   measure the scale-invariant difficulty of the interface quartic via the
   normalized discriminant |Disc(p)| / ||c||_inf^6 (Disc is homogeneous of
   degree 6 in the coefficients of a quartic). Test: does the distribution
   of difficulty degrade polynomially in d?

B) Interpolation: material M = diag(9/4,5/2,3) at orientation A (identity)
   and orientation B (rational rotation R, angle ~70.5 deg). Raw path:
   entrywise SPD interpolation eps(t) = (1-t) E_A + t E_B. Quotient path:
   (u,v,s) constant, orientation slerped about R's axis. Measure difficulty
   along both paths. Test: raw interpolation passes spuriously close to
   degenerate materials; the quotient path does not.

All discriminants are computed exactly (rational arithmetic) on the exact
binary-rational representation of each configuration.
"""

from fractions import Fraction as Fr
import math, random, csv
import numpy as np
import biaxial_experiment as bx   # exact helpers: mat ops, resultant, sturm

K0 = 1
NORMAL = [Fr(0), Fr(0), Fr(1)]

def build_material(eps_matrix_fr):
    """Given exact SPD matrix, return (EPS, C, detE_fr) with C = eps(tr I - eps)."""
    trE = sum(eps_matrix_fr[i][i] for i in range(3))
    I_tr = [[(trE if i == j else Fr(0)) for j in range(3)] for i in range(3)]
    Cm = bx.mat_mul(eps_matrix_fr, [[I_tr[i][j] - eps_matrix_fr[i][j] for j in range(3)] for i in range(3)])
    # det via exact 3x3
    a = eps_matrix_fr
    det = (a[0][0]*(a[1][1]*a[2][2]-a[1][2]*a[2][1])
         - a[0][1]*(a[1][0]*a[2][2]-a[1][2]*a[2][0])
         + a[0][2]*(a[1][0]*a[2][1]-a[1][1]*a[2][0]))
    return eps_matrix_fr, Cm, det

def quartic(EPS, Cm, detE, kpar):
    a0 = bx.dot(kpar, kpar)
    b0 = bx.quad_form(EPS, kpar, kpar); b1 = bx.quad_form(EPS, NORMAL, kpar); b2 = bx.quad_form(EPS, NORMAL, NORMAL)
    q0 = bx.quad_form(Cm,  kpar, kpar); q1 = bx.quad_form(Cm,  NORMAL, kpar); q2 = bx.quad_form(Cm,  NORMAL, NORMAL)
    return [b2, 2*b1, b0 + a0*b2 - q2, 2*(a0*b1 - q1), a0*b0 - q0 + detE]

def norm_disc(c):
    """Exact discriminant, normalized scale-invariantly, returned as float."""
    d = bx.exact_discriminant(c)
    m = max(abs(x) for x in c)
    return float(abs(d) / m**6)

def rand_kpar(rng, rmax=1.45):
    r = rmax * math.sqrt(rng.uniform(0, 1)); ph = rng.uniform(0, 2*math.pi)
    return [Fr(r*math.cos(ph)), Fr(r*math.sin(ph)), Fr(0)]

def rot_fr(Mfloat):
    return [[Fr(Mfloat[i][j]) for j in range(3)] for i in range(3)]

def sample_material(EPS, Cm, detE, rng, n=250, thr=(1e-12, 1e-16)):
    vals = []
    for _ in range(n):
        vals.append(norm_disc(quartic(EPS, Cm, detE, rand_kpar(rng))))
    vals.sort()
    med = vals[n//2]; p10 = vals[n//10]
    fr1 = sum(v < thr[0] for v in vals)/n
    fr2 = sum(v < thr[1] for v in vals)/n
    return med, p10, fr1, fr2

# ---------------------------------------------------------------- experiment A
def experiment_A():
    print("=== A: distance to uniaxial stratum vs solver difficulty ===")
    rng = random.Random(11)
    e2 = Fr(5, 2); u = Fr(9, 10)
    Rfr = bx.R
    rows = []
    for d in [Fr(3,10), Fr(2,10), Fr(1,10), Fr(5,100), Fr(2,100), Fr(1,100),
              Fr(5,1000), Fr(2,1000), Fr(1,1000), Fr(1,10000)]:
        v = 1 + d
        Ediag = [[u*e2, Fr(0), Fr(0)], [Fr(0), e2, Fr(0)], [Fr(0), Fr(0), v*e2]]
        EPS = bx.mat_mul(bx.mat_mul(Rfr, Ediag), bx.mat_T(Rfr))
        EPS, Cm, detE = build_material(EPS)
        med, p10, fr12, fr16 = sample_material(EPS, Cm, detE, rng)
        rows.append(dict(d=float(d), med=med, p10=p10, frac_1em12=fr12, frac_1em16=fr16))
        print(f"d={float(d):8.4f}  median|disc~|={med:9.2e}  p10={p10:9.2e}"
              f"  frac<1e-12={fr12:6.1%}  frac<1e-16={fr16:6.1%}")
    # slope of log(median) vs log(d)
    xs = np.log([r["d"] for r in rows]); ys = np.log([r["med"] for r in rows])
    slope = np.polyfit(xs, ys, 1)[0]
    print(f"fit: median normalized |Disc| ~ d^{slope:.2f}")
    return rows, slope

# ---------------------------------------------------------------- experiment B
def experiment_B():
    print("\n=== B: raw tensor interpolation vs quotient-chart interpolation ===")
    rng = random.Random(23)
    Ediag_f = np.diag([9/4, 5/2, 3.0])
    Rf = np.array([[2,-2,1],[2,1,-2],[1,2,2]], dtype=float)/3.0
    EA = Ediag_f                      # orientation A: principal frame
    EB = Rf @ Ediag_f @ Rf.T          # orientation B
    # axis-angle of Rf for the quotient (slerp) path
    theta = math.acos((np.trace(Rf)-1)/2)
    ax = np.array([Rf[2,1]-Rf[1,2], Rf[0,2]-Rf[2,0], Rf[1,0]-Rf[0,1]])
    ax = ax / np.linalg.norm(ax)
    def rot(t):
        K = np.array([[0,-ax[2],ax[1]],[ax[2],0,-ax[0]],[-ax[1],ax[0],0]])
        return np.eye(3) + math.sin(t*theta)*K + (1-math.cos(t*theta))*(K@K)
    rows = []
    for t in np.linspace(0, 1, 21):
        # raw path
        Eraw = (1-t)*EA + t*EB
        ev = np.linalg.eigvalsh(Eraw)
        gap_raw = min(ev[1]-ev[0], ev[2]-ev[1]) / ev[1]
        EPS, Cm, detE = build_material(rot_fr(Eraw))
        med_r, _, fr_r, _ = sample_material(EPS, Cm, detE, rng, n=200)
        # quotient path: same eigenvalues, slerped orientation
        Rq = rot(t)
        Equot = Rq @ Ediag_f @ Rq.T
        EPS, Cm, detE = build_material(rot_fr(Equot))
        med_q, _, fr_q, _ = sample_material(EPS, Cm, detE, rng, n=200)
        rows.append(dict(t=float(t), eiggap_raw=gap_raw,
                         med_raw=med_r, frac_raw=fr_r, med_quot=med_q, frac_quot=fr_q))
        print(f"t={t:4.2f}  eig-gap(raw)={gap_raw:7.4f}  med|disc~| raw={med_r:9.2e}"
              f" quot={med_q:9.2e}   frac<1e-12 raw={fr_r:6.1%} quot={fr_q:6.1%}")
    return rows

if __name__ == "__main__":
    A, slope = experiment_A()
    B = experiment_B()
    with open("couplingA.csv", "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(A[0].keys())); w.writeheader(); w.writerows(A)
    with open("couplingB.csv", "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(B[0].keys())); w.writeheader(); w.writerows(B)
    print("\nwrote couplingA.csv, couplingB.csv")


==> anc/solver/e2_correctness.py <==
"""E2: solver correctness checks in exact rational arithmetic."""
import random
from fractions import Fraction as Fr
import mpmath as mp
mp.mp.dps = 50
def rat(rng, lo, hi, den=64): return Fr(rng.randint(int(lo*den), int(hi*den)), den)
def cayley(rng):
    """Rational rotation (I-S)(I+S)^{-1} from a random rational skew matrix S."""
    a,b,c=[rat(rng,-2,2,8) for _ in range(3)]
    S=[[0,-c,b],[c,0,-a],[-b,a,0]]
    I=[[Fr(int(i==j)) for j in range(3)] for i in range(3)]
    P=[[I[i][j]-S[i][j] for j in range(3)] for i in range(3)]
    Q=[[I[i][j]+S[i][j] for j in range(3)] for i in range(3)]
    d=Q[0][0]*(Q[1][1]*Q[2][2]-Q[1][2]*Q[2][1])-Q[0][1]*(Q[1][0]*Q[2][2]-Q[1][2]*Q[2][0])+Q[0][2]*(Q[1][0]*Q[2][1]-Q[1][1]*Q[2][0])
    adj=[[ (Q[(j+1)%3][(i+1)%3]*Q[(j+2)%3][(i+2)%3]-Q[(j+1)%3][(i+2)%3]*Q[(j+2)%3][(i+1)%3]) for j in range(3)] for i in range(3)]
    Qi=[[adj[i][j]/d for j in range(3)] for i in range(3)]
    return [[sum(P[i][k]*Qi[k][j] for k in range(3)) for j in range(3)] for i in range(3)]
def world(R,eps): return [[sum(R[i][k]*eps[k]*R[j][k] for k in range(3)) for j in range(3)] for i in range(3)]
def poly(E,eps,n,kp):
    tr=sum(eps); C=[[sum(E[i][k]*((tr if k==j else 0)-E[k][j]) for k in range(3)) for j in range(3)] for i in range(3)]
    q=lambda M,x,y: sum(x[i]*M[i][j]*y[j] for i in range(3) for j in range(3))
    dot=lambda x,y: sum(a*b for a,b in zip(x,y))
    a0,a1,a2=dot(kp,kp),dot(n,kp),dot(n,n); b0,b1,b2=q(E,kp,kp),q(E,n,kp),q(E,n,n); q0,q1,q2=q(C,kp,kp),q(C,n,kp),q(C,n,n)
    d=eps[0]*eps[1]*eps[2]
    return [a2*b2, 2*(a1*b2+a2*b1), a0*b2+4*a1*b1+a2*b0-q2, 2*(a0*b1+a1*b0-q1), a0*b0-q0+d]
def disc(c):
    a,b,cc,d,e=c
    return (256*a**3*e**3-192*a**2*b*d*e**2-128*a**2*cc**2*e**2+144*a**2*cc*d**2*e-27*a**2*d**4
            +144*a*b**2*cc*e**2-6*a*b**2*d**2*e-80*a*b*cc**2*d*e+18*a*b*cc*d**3+16*a*cc**4*e
            -4*a*cc**3*d**2-27*b**4*e**2+18*b**3*cc*d*e-4*b**3*d**3-4*b**2*cc**3*e+b**2*cc**2*d**2)
def pdiv(a,b):
    a=a[:]; q=[]
    while len(a)>=len(b) and any(a):
        f=a[0]/b[0]; q.append(f)
        for i in range(len(b)): a[i]-=f*b[i]
        a.pop(0)
    while a and a[0]==0: a.pop(0)
    return a
def deriv(c): n=len(c)-1; return [c[i]*(n-i) for i in range(n)]
def ev(c,x):
    r=Fr(0)
    for a in c: r=r*x+a
    return r
def sturm_count(c):
    """Number of distinct real roots by Sturm's theorem (exact)."""
    seq=[c,deriv(c)]
    while True:
        r=pdiv(seq[-2],seq[-1])
        if not r: break
        seq.append([-x for x in r])
    def V(sgns):
        s=[x for x in sgns if x!=0]; return sum(1 for i in range(len(s)-1) if s[i]*s[i+1]<0)
    lead=lambda p,sgn: p[0]*(sgn**(len(p)-1))
    return V([lead(p,-1) for p in seq])-V([lead(p,1) for p in seq])
def ref_count(c):
    r=mp.polyroots([mp.mpf(x.numerator)/x.denominator for x in c],maxsteps=400,extraprec=400)
    real=sorted(mp.re(z) for z in r if abs(mp.im(z))<mp.mpf(10)**-35)
    return len([x for i,x in enumerate(real) if i==0 or abs(x-real[i-1])>mp.mpf(10)**-35])
if __name__ == '__main__':
    rng=random.Random(2026)
    # 1. strictly biaxial
    counts={0:0,2:0,4:0}; agree=0; N=1000
    for _ in range(N):
        e2=rat(rng,1,4); eps=sorted([e2*rat(rng,0.3,0.99),e2,e2*rat(rng,1.01,3)])
        R=cayley(rng); E=world(R,eps)
        n=[rat(rng,-1,1) for _ in range(3)]
        if not any(n): n[2]=Fr(1)
        kp=[rat(rng,-2,2) for _ in range(3)]
        c=poly(E,eps,n,kp); m=sturm_count(c); counts[m]=counts.get(m,0)+1; agree+=(m==ref_count(c))
    print(f"biaxial: certified count agrees with 50-digit reference in {agree} of {N}; counts {counts}")
    # 2. uniaxial: exact factorization and roots
    ok=0; M=200
    for _ in range(M):
        eo=rat(rng,1,4); ee=eo*rat(rng,0.5,2)
        if ee==eo: ee+=Fr(1,64)
        eps=[eo,eo,ee]; R=cayley(rng); E=world(R,eps)
        n=[rat(rng,-1,1) for _ in range(3)]; n[2]+=Fr(1,3)
        kp=[rat(rng,-2,2) for _ in range(3)]
        c=poly(E,eps,n,kp)
        dot=lambda x,y: sum(a*b for a,b in zip(x,y)); q=lambda M_,x,y: sum(x[i]*M_[i][j]*y[j] for i in range(3) for j in range(3))
        qo=[dot(n,n),2*dot(n,kp),dot(kp,kp)-eo]
        # extraordinary factor eo*(k1^2+k2^2)+ee*k3^2-eo*ee in world frame: k^T (eo*ee*E^{-1}) k - eo*ee
        Ei=world(R,[1/ee,1/ee,1/eo]); f=eo*ee
        qe=[f*q(Ei,n,n),2*f*q(Ei,n,kp),f*q(Ei,kp,kp)-f]
        prod=[sum(qo[i]*qe[k-i] for i in range(3) if 0<=k-i<=2) for k in range(5)]
        fac=all(x==y for x,y in zip(prod,c))
        ok+= fac and sturm_count(c)==ref_count(c)
    print(f"uniaxial: exact factorization and certified roots agree in {ok} of {M}")
    # 3. lines through a rational node
    ok=0; L=50; eps=[Fr(16,5),Fr(4),Fr(36,5)]
    for _ in range(L):
        R=cayley(rng); E=world(R,eps); ks=[sum(R[i][j]*v for j,v in enumerate([Fr(6,5),0,Fr(8,5)])) for i in range(3)]
        n=[rat(rng,-1,1) for _ in range(3)]; n[2]+=Fr(1,3)
        nn=sum(x*x for x in n); t=sum(a*b for a,b in zip(n,ks))/nn
        kp=[ks[i]-t*n[i] for i in range(3)]
        c=poly(E,eps,n,kp); s=t
        ok+= disc(c)==0 and ev(c,s)==0 and ev(deriv(c),s)==0 and ev(deriv(deriv(c)),s)!=0
    print(f"node lines: Disc=0 and a root of multiplicity exactly two at s* in {ok} of {L}")
    

==> anc/solver/e3_diagnostics.py <==
"""E3 diagnostics: rational-node sweep, polarization and flux at the near pair,
singular values at the node. Exact rational arithmetic plus 50-digit roots."""
import math, random
from fractions import Fraction as Fr
import numpy as np, mpmath as mp
mp.mp.dps = 50
R = [[Fr(2,3),Fr(-2,3),Fr(1,3)],[Fr(2,3),Fr(1,3),Fr(-2,3)],[Fr(1,3),Fr(2,3),Fr(2,3)]]
def setup(eps):
    E=[[sum(R[i][k]*eps[k]*R[j][k] for k in range(3)) for j in range(3)] for i in range(3)]
    tr=sum(E[i][i] for i in range(3))
    C=[[sum(E[i][k]*((tr if k==j else 0)-E[k][j]) for k in range(3)) for j in range(3)] for i in range(3)]
    return E,C,eps[0]*eps[1]*eps[2]
def quartic(E,C,dE,kp):
    n=[0,0,1]; q=lambda M,x,y: sum(x[i]*M[i][j]*y[j] for i in range(3) for j in range(3))
    a0=sum(x*x for x in kp); b0=q(E,kp,kp); b1=q(E,n,kp); b2=E[2][2]
    q0=q(C,kp,kp); q1=q(C,n,kp); q2=C[2][2]
    return [b2,2*b1,a0*b2+b0-q2,2*(a0*b1-q1),a0*b0-q0+dE]
def disc(c):
    a,b,cc,d,e=c
    return (256*a**3*e**3-192*a**2*b*d*e**2-128*a**2*cc**2*e**2+144*a**2*cc*d**2*e-27*a**2*d**4
            +144*a*b**2*cc*e**2-6*a*b**2*d**2*e-80*a*b*cc**2*d*e+18*a*b*cc*d**3+16*a*cc**4*e
            -4*a*cc**3*d**2-27*b**4*e**2+18*b**3*cc*d*e-4*b**3*d**3-4*b**2*cc**3*e+b**2*cc**2*d**2)
def fm(x): return mp.mpf(x.numerator)/x.denominator
def node(eps):
    e1,e2,e3=eps
    a=mp.sqrt(fm(e3*(e2-e1)/(e3-e1))); b=mp.sqrt(fm(e1*(e3-e2)/(e3-e1)))
    return [fm(R[i][0])*a+fm(R[i][2])*b for i in range(3)]
# ---- 1. rational-node sweep
eps=[Fr(16,5),Fr(4),Fr(36,5)]; E,C,dE=setup(eps)
ks=[sum(R[i][j]*v for j,v in enumerate([Fr(6,5),0,Fr(8,5)])) for i in range(3)]
print("rational node: min_phi |Disc|/delta^2, same 200 directions for every delta")
for e in range(3,16):
    rng=random.Random(1); dl=10.0**(-e); vals=[]
    for _ in range(200):
        ph=rng.uniform(0,2*math.pi); kp=[ks[0]+Fr(dl*math.cos(ph)),ks[1]+Fr(dl*math.sin(ph)),Fr(0)]
        vals.append(abs(disc(quartic(E,C,dE,kp)))/Fr(dl)**2)
    print(f"  delta=1e-{e:<2d} {float(min(vals)):.6g}")
kp=[ks[0],ks[1],Fr(0)]; c=quartic(E,C,dE,kp); print("  on the exact trace: Disc =",disc(c))
# ---- 2. study material: near pair polarization and flux
eps=[Fr(9,4),Fr(5,2),Fr(3)]; E,C,dE=setup(eps); kn=node(eps)
Em=mp.matrix([[fm(x) for x in r] for r in E])
def Mk(k): K=mp.matrix(k); return K*K.T-(K.T*K)[0]*mp.eye(3)+Em
rng=random.Random(5); print("study material: sigma2/sigma1 at near pair / delta, flux signs (near pair, far pair)")
for e in [3,4,5,6,8,10]:
    dl=mp.mpf(10)**(-e); rat=[]; fl=set()
    for _ in range(20):
        ph=rng.uniform(0,2*math.pi); kp=[kn[0]+dl*mp.cos(ph),kn[1]+dl*mp.sin(ph)]
        # build coefficients in mp
        Emp=Em; Cmp=mp.matrix([[mp.mpf(x.numerator)/x.denominator for x in r] for r in C]); dEm=mp.mpf(dE.numerator)/dE.denominator
        k3=mp.matrix([kp[0],kp[1],0]); n=mp.matrix([0,0,1]); q=lambda M,x,y:(x.T*M*y)[0]
        a0=(k3.T*k3)[0]; b0=q(Emp,k3,k3); b1=q(Emp,n,k3); b2=Emp[2,2]; q0=q(Cmp,k3,k3); q1=q(Cmp,n,k3); q2=Cmp[2,2]
        roots=mp.polyroots([b2,2*b1,a0*b2+b0-q2,2*(a0*b1-q1),a0*b0-q0+dEm],maxsteps=200,extraprec=300)
        roots=sorted([mp.re(r) for r in roots if abs(mp.im(r))<mp.mpf(10)**-30])
        near=min(range(len(roots)-1),key=lambda i:roots[i+1]-roots[i])
        sig=[]
        for i,s in enumerate(roots):
            k=[kp[0],kp[1],s]; U,Sv,V=mp.svd_r(Mk(k))
            Ev=mp.matrix([V[2,0],V[2,1],V[2,2]]); K=mp.matrix(k)
            S=K*(Ev.T*Ev)[0]-Ev*(Ev.T*K)[0]; sg=1 if S[2]>0 else -1
            if i in (near,near+1): rat.append(Sv[1]/Sv[0]/dl); sig.append(('near',sg))
            else: sig.append(('far',sg))
        fl.add(tuple(sorted(sig)))
    print(f"  delta=1e-{e:<2d} ratio range [{float(min(rat)):.4f},{float(max(rat)):.4f}]  real roots {len(roots)}  flux patterns {fl}")
# ---- 3. singular values at the node in binary64
k=np.array([float(x) for x in kn]); Ef=np.array([[float(x) for x in r] for r in E])
M=np.outer(k,k)-k@k*np.eye(3)+Ef; print("binary64 singular values at k*:",np.linalg.svd(M,compute_uv=False))


==> anc/solver/e4_runtime.py <==
"""E4: per-interface cost of the exact part of Algorithm 5.1 versus numpy.roots.
Exact part: discriminant sign, Sturm isolation, bisection refinement to width 2^-100."""
import math, random, time
from fractions import Fraction as Fr
import numpy as np
from e2_correctness import disc, deriv, pdiv, ev
R=[[Fr(2,3),Fr(-2,3),Fr(1,3)],[Fr(2,3),Fr(1,3),Fr(-2,3)],[Fr(1,3),Fr(2,3),Fr(2,3)]]
eps=[Fr(9,4),Fr(5,2),Fr(3)]
E=[[sum(R[i][k]*eps[k]*R[j][k] for k in range(3)) for j in range(3)] for i in range(3)]
tr=sum(eps); C=[[sum(E[i][k]*((tr if k==j else 0)-E[k][j]) for k in range(3)) for j in range(3)] for i in range(3)]
dE=eps[0]*eps[1]*eps[2]
def quartic(kp):
    q=lambda M,x,y: sum(x[i]*M[i][j]*y[j] for i in range(3) for j in range(3)); n=[0,0,1]
    a0=sum(x*x for x in kp); b0=q(E,kp,kp); b1=q(E,n,kp); b2=E[2][2]; q0=q(C,kp,kp); q1=q(C,n,kp); q2=C[2][2]
    return [b2,2*b1,a0*b2+b0-q2,2*(a0*b1-q1),a0*b0-q0+dE]
def sturm_seq(c):
    seq=[c,deriv(c)]
    while True:
        r=pdiv(seq[-2],seq[-1])
        if not r: break
        seq.append([-x for x in r])
    return seq
def V(seq,x):
    s=[v for v in (ev(p,x) for p in seq) if v!=0]; return sum(1 for i in range(len(s)-1) if s[i]*s[i+1]<0)
def isolate_refine(c, width=Fr(1,2**100)):
    seq=sturm_seq(c); B=1+max(abs(a/c[0]) for a in c[1:]); stack=[(-B,B)]; out=[]
    while stack:
        a,b=stack.pop(); k=V(seq,a)-V(seq,b)
        if k==0: continue
        if k==1: out.append((a,b)); continue
        m=(a+b)/2; stack+=[(a,m),(m,b)]
    res=[]
    for a,b in out:
        fa=ev(c,a)
        while b-a>width:
            m=(a+b)/2; fm=ev(c,m)
            if fm==0: a=b=m; break
            if (fm>0)==(fa>0): a,fa=m,fm
            else: b=m
        res.append((a,b))
    return sorted(res)
ks=[float(sum(R[i][j]*v for j,v in enumerate([1.0,0,math.sqrt(1.5)]))) for i in range(3)]
rng=random.Random(1); cfg=[]
for e in range(1,16):
    for _ in range(10):
        ph=rng.uniform(0,2*math.pi); d=10.0**(-e)
        cfg.append(quartic([Fr(ks[0]+d*math.cos(ph)),Fr(ks[1]+d*math.sin(ph)),Fr(0)]))
t0=time.perf_counter()
for c in cfg: disc(c); isolate_refine(c)
t1=time.perf_counter()
fl=[np.array([float(x) for x in c]) for c in cfg]
t2=time.perf_counter()
for _ in range(20):
    for c in fl: np.roots(c)
t3=time.perf_counter()
te=(t1-t0)/len(cfg); tf=(t3-t2)/(20*len(cfg))
print(f"{len(cfg)} interfaces: exact {1e3*te:.2f} ms, numpy.roots {1e3*tf:.4f} ms, ratio {te/tf:.0f}")


==> anc/solver/flux_node_predicates.py <==
"""Exact node predicate and algebraic flux predicate (Lemma flux).
1. Numerically: k0^2 p'(s) = -2 e2(M(k)) (S.n) on random real roots.
2. Exactly: h = gcd(p_sf, G1, G2, G3) on the dyadic fixture and on lines through the rational node."""
import sympy as sp, numpy as np
s=sp.symbols('s')
def setup(eps,n,kp):
    E=sp.Matrix.diag(*eps); k=sp.Matrix(kp)+s*sp.Matrix(n)
    A=(k.T*k)[0]; B=(k.T*E*k)[0]; G=E*(E.trace()*sp.eye(3)-E); Q=(k.T*G*k)[0]
    F=A*B-Q+E.det(); grad=[sp.diff(A*B-Q,ki) for ki in []]
    kk=sp.symbols('k1 k2 k3'); K=sp.Matrix(kk); Fk=(K.T*K)[0]*(K.T*E*K)[0]-(K.T*G*K)[0]+E.det()
    Gj=[sp.diff(Fk,x).subs(dict(zip(kk,k))) for x in kk]
    p=sp.Poly(sp.expand(F),s); psf=sp.Poly(sp.quo(p,sp.gcd(p,p.diff(s))),s)
    h=psf
    for g in Gj: h=sp.gcd(h,sp.Poly(sp.expand(g),s))
    return p,psf,h
# dyadic fixture
p,psf,h=setup([5,sp.Rational(25,4),sp.Rational(45,4)],[1,0,1],[-sp.Rational(1,4),0,sp.Rational(1,4)])
print("fixture p =",sp.factor(p.as_expr())); print("  p_sf =",sp.factor(psf.as_expr())); print("  node predicate h =",sp.factor(h.as_expr()),"-> node at s =",sp.solve(h.as_expr(),s))
# rational node material, line through node with random rational normal
import random; rng=random.Random(3); eps=[sp.Rational(16,5),4,sp.Rational(36,5)]; ks=sp.Matrix([sp.Rational(6,5),0,sp.Rational(8,5)]); ok=0
for _ in range(20):
    n=sp.Matrix([sp.Rational(rng.randint(-9,9),4) for _ in range(3)]); 
    if n.norm()==0: continue
    t=(n.dot(ks))/(n.dot(n)); kp=list(ks-t*n); p,psf,h=setup(eps,list(n),kp)
    ok+= (h.degree()==1 and sp.solve(h.as_expr(),s)[0]==t)
print("node lines: h has exactly the node root in",ok,"of 20")
# generic line: no node
p,psf,h=setup(eps,[1,2,3],[sp.Rational(1,3),sp.Rational(-1,7),0]); print("generic line: deg h =",h.degree())
# flux identity numerically
E=np.diag([2.25,2.5,3.0]); Rm=np.array([[2,-2,1],[2,1,-2],[1,2,2]])/3; W=Rm@E@Rm.T; rng2=np.random.default_rng(3); bad=tot=0
for _ in range(300):
    n=rng2.normal(size=3); kp=rng2.normal(size=3)*1.2; C=W@(np.trace(W)*np.eye(3)-W); dE=np.linalg.det(W); q=lambda M,x,y:x@M@y
    a0,a1,a2=kp@kp,n@kp,n@n; b0,b1,b2=q(W,kp,kp),q(W,n,kp),q(W,n,n); q0,q1,q2=q(C,kp,kp),q(C,n,kp),q(C,n,n)
    c=[a2*b2,2*(a1*b2+a2*b1),a0*b2+4*a1*b1+a2*b0-q2,2*(a0*b1+a1*b0-q1),a0*b0-q0+dE]
    for r in np.roots(c):
        if abs(r.imag)<1e-9:
            r=r.real; k=kp+r*n; M=np.outer(k,k)-k@k*np.eye(3)+W; w,V=np.linalg.eigh(M); Ev=V[:,np.argmin(abs(w))]
            e2=sum(np.linalg.det(M[np.ix_(I,I)]) for I in [(0,1),(0,2),(1,2)]); Sn=(k@n)-(Ev@k)*(Ev@n); pp=np.polyval(np.polyder(c),r); tot+=1
            bad+= abs(pp+2*e2*Sn)>1e-6*max(1,abs(pp))
print("flux identity p' = -2 e2(M) S.n fails in",bad,"of",tot,"roots")


==> anc/verification/v1.py <==
import sympy as sp
e1,e2,e3,k0,k1,k2,k3=sp.symbols('e1 e2 e3 k0 k1 k2 k3',positive=True)
k=sp.Matrix([k1,k2,k3]); E=sp.diag(e1,e2,e3)
A=(k.T*k)[0]; B=(k.T*E*k)[0]
F=A*B-k0**2*(e1*(e2+e3)*k1**2+e2*(e3+e1)*k2**2+e3*(e1+e2)*k3**2)+k0**4*e1*e2*e3
M=k*k.T-A*sp.eye(3)+k0**2*E
print("detM=k0^2 F:",sp.expand(M.det()-k0**2*F)==0)
ep=sp.symbols('ep',positive=True)
print("iso:",sp.factor(F.subs({e1:ep,e2:ep,e3:ep})))
eo,ee=sp.symbols('eo ee',positive=True)
print("uni:",sp.expand(F.subs({e1:eo,e2:eo,e3:ee})-(A-k0**2*eo)*(eo*(k1**2+k2**2)+ee*k3**2-k0**2*eo*ee))==0)
print("sec k2=0:",sp.expand(F.subs(k2,0)-(k1**2+k3**2-k0**2*e2)*(e1*k1**2+e3*k3**2-k0**2*e1*e3))==0)
s1=k0*sp.sqrt(e3*(e2-e1)/(e3-e1)); s3=k0*sp.sqrt(e1*(e3-e2)/(e3-e1))
node={k1:s1,k2:0,k3:s3}
g=[sp.diff(F,x) for x in (k1,k2,k3)]
print("node on F, grad0:",sp.simplify(F.subs(node)), [sp.simplify(x.subs(node)) for x in g])
H=sp.hessian(F,(k1,k2,k3)).subs(node)
d=sp.factor(sp.simplify(H.det())); print("detHess:",d)
print("claimed:",sp.simplify(d-32*e1*e3*k0**6*(e1-e2)**2*(e2-e3)**2))
print("H12,H23:",sp.simplify(H[0,1]),sp.simplify(H[1,2]))
# tangent cone roots
t=sp.symbols('t'); q=sp.simplify(H[0,0]*t**2+2*H[0,2]*t+H[2,2])
a,b=s1/k0,s3/k0
print("tcirc root:",sp.simplify(q.subs(t,-b/a)),"tell root:",sp.simplify(q.subs(t,-e3*b/(e1*a))))
# 16 points: k1=0 branch
k2s=k0**2*e3*(e1-e2)/(e3-e2); k3s=k0**2*e2*(e3-e1)/(e3-e2)
sub={k1:0,k2:sp.sqrt(k2s),k3:sp.sqrt(k3s)}
print("k1=0 pts:",sp.simplify(F.subs(sub)),[sp.simplify(x.subs(sub)) for x in g])
k2s=k0**2*e1*(e2-e3)/(e2-e1); k1s=k0**2*e2*(e3-e1)/(e2-e1)
sub={k3:0,k2:sp.sqrt(k2s),k1:sp.sqrt(k1s)}
print("k3=0 pts:",sp.simplify(F.subs(sub)),[sp.simplify(x.subs(sub)) for x in g])
# axis value
print("axis F:",sp.factor(F.subs({k1:0,k2:0,k3:k0*sp.sqrt((e1+e2)/2)})))
# scaling equivariance
tt=sp.symbols('tt',positive=True)
Ft=F.subs({e1:tt*e1,e2:tt*e2,e3:tt*e3},simultaneous=True).subs({k1:sp.sqrt(tt)*k1,k2:sp.sqrt(tt)*k2,k3:sp.sqrt(tt)*k3},simultaneous=True)
print("scale t^3:",sp.expand(Ft-tt**3*F)==0)
# cross ratios
def cr(z1,z2,z3,z4):
    oo=sp.oo
    if z3==oo: return (z2-z4)/(z1-z4)
    if z4==oo: return (z1-z3)/(z2-z3)
    return (z1-z3)*(z2-z4)/((z2-z3)*(z1-z4))
x=[0,a/b]
ta=a/b; tc=-b/a; te=-e3*b/(e1*a)
# triple (0,a/b,inf) with t4 ; compare with (e1,e2,e3) with inf / 0
def crf(z1,z2,z3,z4):
    return sp.simplify(sp.limit(cr(z1,z2,sp.Symbol('Z'),z4).subs(sp.Symbol('Z'),z3),sp.Symbol('Z'),z3)) 
L1=sp.simplify((0-te)*(ta-0)/((ta-te)*(0-0)) if False else 0)
# use formula with z3=inf: cr(z1,z2,inf,z4) = (z2-z4)/(z1-z4)
lhs_e=sp.simplify((ta-te)/(0-te)); rhs_e=sp.simplify((e1-e3)/(e2-e3))   # cr(e1,e2,e3,inf)=(z1-z3)/(z2-z3)
lhs_c=sp.simplify((ta-tc)/(0-tc)); rhs_c=sp.simplify((e1-e3)*(e2-0)/((e2-e3)*(e1-0)))
print("CR ell:",sp.simplify(lhs_e-rhs_e),"CR circ:",sp.simplify(lhs_c-rhs_c))


==> anc/verification/v2.py <==
import sympy as sp, itertools
u,v=sp.symbols('u v',positive=True)
l1=(1-u)/(v-u); l2=v*(1-u)/(v-u)
J=sp.Matrix([[sp.diff(l1,u),sp.diff(l1,v)],[sp.diff(l2,u),sp.diff(l2,v)]]).det()
print("Jac:",sp.factor(J))
tan2=v*(1-u)/(u*(v-1)); print("sin2b:",sp.simplify(tan2/(1+tan2)-l2))
# dihedral invariants
s1=1+u+v; s2=u+v+u*v
U=s1*s2/(u*v); V=s1**3/(u*v)+s2**3/(u*v)**2
print("U:",sp.factor(U))
# D4 on uv=1
print("D4 rel on uv=1:",sp.simplify((V**2-4*U**3).subs(v,1/u)))
a,c=sp.symbols('a c',positive=True)
D6=(a+c)*(1+a*c)-(a**2+c**2-6*a*c)
Ua=U.subs({u:a**2,v:c**2}); Va=V.subs({u:a**2,v:c**2})
rel=sp.numer(sp.together(4*Va-Ua**2+110*Ua-1125))
print("D6 rel rem:",sp.factor(sp.rem(sp.Poly(rel,c),sp.Poly(D6,c)).as_expr()) if True else None)
print("factor rel:",sp.factor(rel))
# second curve ratio: v/u >= 7+4sqrt3 ?
cs=sp.solve(D6,c); print("c sols:",cs)
import mpmath as mp
for cc in cs:
    f=sp.lambdify(a,cc,'mpmath')
    vals=[]
    for aa in [mp.mpf(x)/100 for x in range(1,100)]:
        try:
            cv=f(aa)
            if mp.im(cv)==0 and mp.re(cv)>1: vals.append((aa,(mp.re(cv)/aa)**2))
        except Exception as e: pass
    if vals: print("branch min ratio v/u:",min(x[1] for x in vals), "at a", min(vals,key=lambda x:x[1])[0], "count",len(vals))
print("7+4sqrt3=",float(7+4*sp.sqrt(3)))
# intersection with ac=1
print("int:",sp.solve([D6,a*c-1],[a,c],dict=True))


==> anc/verification/v3.py <==
import mpmath as mp, itertools, sympy as sp
mp.mp.dps=40
def mob_from(p,q):
    # Mobius mapping p1,p2,p3 -> q1,q2,q3 as 2x2 matrix
    def to01inf(z):
        z1,z2,z3=z
        return mp.matrix([[z2-z3, -z1*(z2-z3)],[z2-z1, -z3*(z2-z1)]])
    A=to01inf(p); B=to01inf(q)
    return mp.inverse(B)*A
def ap(M,z): return (M[0,0]*z+M[0,1])/(M[1,0]*z+M[1,1])
def redgrp(a,c):
    W=[a,-a,mp.mpf(1),mp.mpf(-1),c,-c]
    cnt=0
    for img in itertools.permutations(range(6),3):
        M=mob_from(W[:3],[W[i] for i in img])
        ok=True
        for z in W[3:]:
            w=ap(M,z)
            if min(abs(w-y) for y in W)>mp.mpf(10)**-25: ok=False;break
        if ok: cnt+=1
    return cnt
a=mp.mpf('0.5')
print("generic:",redgrp(a,mp.mpf('3.7')))
print("D4 (ac=1):",redgrp(a,1/a))
f=lambda a: (-a**2-6*a+(a+1)*mp.sqrt(a**2+14*a+1)-1)/(2*(a-1))
c=f(a); print("D6 c:",c, "grp:",redgrp(a,c))
a0=2-mp.sqrt(3); print("int:",redgrp(a0,2+mp.sqrt(3)))
# min of v/u = (c/a)^2 on D6 branch
g=lambda a: (f(a)/a)**2
xm=mp.findroot(lambda t: mp.diff(g,t), 0.27); print("argmin a:",xm, "2-sqrt3:",a0, "min ratio:",g(xm), "97+56sqrt3:",97+56*mp.sqrt(3))


==> anc/verification/v3b.py <==
exec(open('v3.py').read().split("f=lambda")[0])
f=lambda a: (-a**2-6*a-(a+1)*mp.sqrt(a**2+14*a+1)-1)/(2*(a-1))
for a in [mp.mpf('0.5'),mp.mpf('0.1'),mp.mpf('0.9')]:
    c=f(a); print("a",a,"c",c,"grp",redgrp(a,c))
g=lambda a: (f(a)/a)**2
xm=mp.findroot(lambda t: mp.diff(g,t), 0.27); print("argmin a:",xm,"2-sqrt3:",2-mp.sqrt(3),"min:",g(xm),"97+56sqrt3:",97+56*mp.sqrt(3))
print("limits:",g(mp.mpf('1e-6')),g(mp.mpf('0.999999')))


==> anc/verification/v4.py <==
import sympy as sp, itertools
a,c,u,v=sp.symbols('a c u v')
R=[a,-a,1,-1,c,-c]
d=lambda i,j:(R[i]-R[j])**2
idx=range(6)
# perfect matchings
def matchings(s):
    if not s: yield []; return
    f=s[0]
    for j in s[1:]:
        rest=[x for x in s if x not in (f,j)]
        for m in matchings(rest): yield [(f,j)]+m
I2=sum(sp.Mul(*[d(i,j) for i,j in m]) for m in matchings(list(idx)))
parts=[]
for T in itertools.combinations(idx,3):
    if 0 in T:
        S=tuple(x for x in idx if x not in T); parts.append((T,S))
I4=sum(d(T[0],T[1])*d(T[1],T[2])*d(T[2],T[0])*d(S[0],S[1])*d(S[1],S[2])*d(S[2],S[0]) for T,S in parts)
I6=0
for T,S in parts:
    base=d(T[0],T[1])*d(T[1],T[2])*d(T[2],T[0])*d(S[0],S[1])*d(S[1],S[2])*d(S[2],S[0])
    for P in itertools.permutations(S):
        I6+=base*d(T[0],P[0])*d(T[1],P[1])*d(T[2],P[2])
I10=sp.Mul(*[d(i,j) for i,j in itertools.combinations(idx,2)])
def touv(e):
    e=sp.expand(e); p=sp.Poly(e,a,c)
    out=0
    for (i,j),co in p.terms():
        assert i%2==0 and j%2==0
        out+=co*u**(i//2)*v**(j//2)
    return sp.expand(out)
res={}
for n,e in [('I2',I2),('I4',I4),('I6',I6),('I10',I10)]:
    q=touv(e); res[n]=q; print(n,"total deg",sp.Poly(q,u,v).total_degree())
print("I2/16:",sp.factor(res['I2']))
print("I2 claim:",sp.expand(res['I2']-16*(u**2*v+u**2+u*v**2+18*u*v+u+v**2+v)))


==> anc/verification/v5.py <==
import sympy as sp
e1,e2,e3=sp.Rational(9,4),sp.Rational(5,2),sp.Integer(3)
k1,k2,k3,k0=sp.symbols('k1 k2 k3 k0')
A=k1**2+k2**2+k3**2;B=e1*k1**2+e2*k2**2+e3*k3**2
F=A*B-k0**2*(e1*(e2+e3)*k1**2+e2*(e3+e1)*k2**2+e3*(e1+e2)*k3**2)+k0**4*e1*e2*e3
X=(k1,k2,k3,k0)
def node_check(pt):
    # dehomogenize in a coordinate that is nonzero; check rank of Hessian of affine chart = 3
    j=[i for i in range(4) if sp.simplify(pt[i])!=0][-1]
    sub={X[i]:pt[i]/pt[j] for i in range(4)}; sub[X[j]]=1
    vars_=[X[i] for i in range(4) if i!=j]
    f=F.subs(X[j],1)
    s={v:sub[v] for v in vars_}
    assert sp.simplify(f.subs(s))==0
    assert all(sp.simplify(sp.diff(f,v).subs(s))==0 for v in vars_)
    return sp.simplify(sp.hessian(f,vars_).subs(s).det())
pts=[]
s1=sp.sqrt(e3*(e2-e1)/(e3-e1)); s3=sp.sqrt(e1*(e3-e2)/(e3-e1))
pts.append((s1,0,s3,1))
pts.append((0,sp.sqrt(e3*(e1-e2)/(e3-e2)),sp.sqrt(e2*(e3-e1)/(e3-e2)),1))
pts.append((sp.sqrt(e2*(e3-e1)/(e2-e1)),sp.sqrt(e1*(e2-e3)/(e2-e1)),0,1))
# at infinity: A=B=0, k0=0
sol=sp.solve([A.subs(k3,1),B.subs(k3,1)],[k1,k2],dict=True)
for s_ in sol: pts.append((s_[k1],s_[k2],1,0))
for p in pts: print(p, "detHess:", sp.nsimplify(node_check(p)))


==> anc/verification/v6.py <==
import sympy as sp
e1,e2,e3=sp.symbols('e1 e2 e3',positive=True)
exec(open('v5.py').read().split("e1,e2,e3=")[1].split("\n",1)[1].split("pts=[]")[0])
p=(0,sp.sqrt(e3*(e1-e2)/(e3-e2)),sp.sqrt(e2*(e3-e1)/(e3-e2)),1); print(sp.factor(node_check(p)))
p=(sp.sqrt(e2*(e3-e1)/(e2-e1)),sp.sqrt(e1*(e2-e3)/(e2-e1)),0,1); print(sp.factor(node_check(p)))
# infinity: A=B=0 with k3=1: k1^2=(e2-e3)/(e1-e2)*... solve
k1s=(e3-e2)/(e2-e1); k2s=-(e3-e1)/(e2-e1)
print(sp.simplify((k1s+k2s+1)), sp.simplify(e1*k1s+e2*k2s+e3))
p=(sp.sqrt(k1s),sp.sqrt(k2s),1,0); print(sp.factor(node_check(p)))


==> anc/verification/v7.py <==
# Symbolic enumeration: Mobius maps permuting W={a,-a,1,-1,c,-c}, 0<a<1<c.
import sympy as sp, itertools, time
a,c=sp.symbols('a c',positive=True)
W=[a,-a,sp.Integer(1),sp.Integer(-1),c,-c]
z=sp.symbols('z')
def mobius(p,q):
    # matrix sending p1,p2,p3 -> q1,q2,q3
    def m(t):
        t1,t2,t3=t
        return sp.Matrix([[t2-t3,-t1*(t2-t3)],[t2-t1,-t3*(t2-t1)]])
    return m(q).adjugate()*m(p)
curves=set(); points=[]
t0=time.time()
for img in itertools.permutations(range(6)):
    if list(img)==list(range(6)): continue
    M=mobius(W[:3],[W[i] for i in img[:3]])
    eqs=[]
    for k in (3,4,5):
        num=sp.expand((M[0,0]*W[k]+M[0,1])-W[img[k]]*(M[1,0]*W[k]+M[1,1]))
        eqs.append(num)
    eqs=[e for e in eqs if e!=0]
    if not eqs: curves.add('ALL'); continue
    g=eqs[0]
    for e in eqs[1:]: g=sp.gcd(g,e)
    if g.free_symbols:
        for f,_ in sp.factor_list(g)[1]:
            if f.free_symbols=={a,c}: curves.add(sp.factor(f))
    else:
        G=sp.groebner(eqs,a,c,order='lex')
        if list(G)!=[1]:
            for sol in sp.solve(list(G),[a,c],dict=True):
                av,cv=complex(sol[a]),complex(sol[c])
                if abs(av.imag)<1e-12 and abs(cv.imag)<1e-12 and 0<av.real<1<cv.real: points.append(sol)
print("time",round(time.time()-t0),"s")
print("curve factors:"); [print("  ",f) for f in curves]
print("isolated points in region:",points)

